Analysis of Schwarz methods for a hybridizable discontinuous Galerkin discretization: the many subdomain case

Schwarz methods are attractive parallel solution techniques for solving large-scale linear systems obtained from discretizations of partial differential equations (PDEs). Due to the iterative nature of Schwarz methods, convergence rates are an important criterion to quantify their performance. Optimized Schwarz methods (OSM) form a class of Schwarz methods that are designed to achieve faster convergence rates by employing optimized transmission conditions between subdomains. It has been shown recently that for a two-subdomain case, OSM is a natural solver for hybridizable discontinuous Galerkin (HDG) discretizations of elliptic PDEs. In this paper, we generalize the preceding result to the many-subdomain case and obtain sharp convergence rates with respect to the mesh size and polynomial degree, the subdomain diameter, and the zeroth-order term of the underlying PDE, which allows us for the first time to give precise convergence estimates for OSM used to solve parabolic problems by implicit time stepping. We illustrate our theoretical results with numerical experiments.

==> fig/rho-h/epslatex.sh <==
#!/bin/bash

# a homemade tool that combines the outputs of gnuplot by terminal epslatex
# tanrui, 2008
# tanrui2@student.cityu.edu.hk

fontface=times
fontsize=scriptsize
figurename=
outputname=
outputtex=

while getopts ":f:s:" opt; do
    case $opt in
	f  ) # set font face
	    if [ $OPTARG = times ]; then
		fontface=times
	    elif [ $OPTARG = modern ]; then
		fontface=modern
	    else
		echo "unknow font face: " $OPTARG
		exit 1
	    fi
	    ;;
	s  ) # set font size
	    fontsize=$OPTARG
	    ;;
	\? )
	    echo 'usage: epslatex [-f fontface] [-s fontsize] figurename'
	    exit 1
    esac
done
shift $(($OPTIND - 1))

if [ -z "$1" ]; then
    echo 'no figure name specified'
    echo 'usage: epslatex [-f fontface] [-s fontsize] figurename'
    exit 1
else
    figurename=$1
    outputname="c"$figurename
    outputtex="c"$figurename".tex"
fi

echo "\documentclass{article}
\usepackage{graphics}
\usepackage{amssymb}
\usepackage{textcomp}" > $outputtex
if [ $fontface = times ]; then
    echo "\usepackage{times}" >> $outputtex
fi
echo "\begin{document}
\pagestyle{empty}
\begin{figure}" >> $outputtex
echo "\\$fontsize" >> $outputtex
echo "\input{$figurename}" >> $outputtex
echo "\end{figure}
\end{document}" >> $outputtex

latex $outputname
dvips $outputname".dvi"
ps2eps -f $outputname".ps"

rm $outputname.tex
rm $outputname.aux
rm $outputname.log
rm $outputname.dvi
rm $outputname.ps


==> fig/rho-h/rho.sh <==
# /bin/

filename=rho

gnuplot $filename.gnu

./epslatex.sh -f times -s normalsize $filename
epstopdf c$filename.eps

rm -f $filename.eps $filename.tex

